Non-local-in-time structure formation and sixth-order galaxy bias

We present a systematic construction of the non-local-in-time galaxy bias expansion in the Effective Field Theory of Large-Scale Structure. In order to fully capture time non-locality up to sixth order, we must take into account that every field can contribute non-locally from a separate time in the past. Starting from the general non-local-in-time expression for the galaxy overdensity, we explicitly compute the complete sixth-order basis of bias operators at leading order in spatial derivatives, finding 57 independent biases, compared to 46 in the corresponding local-in-time expansion. As previously found at fifth order, this difference implies that higher-order clustering statistics can distinguish between local- and non-local-in-time galaxy formation, and thus are sensitive, at a single redshift, to the formation time of galaxies. Along the way, we obtain recursion relations for the perturbative kernels and show that they satisfy specific multi-leg soft limits when the sum of a subset of the external momenta goes to zero.

==> anc/README.md <==
These are the ancillary files for 
"Non-local-in-time structure formation and sixth-order galaxy bias" by Edison,
Lewandowski, and Senatore

There are 7 data files and 1 Mathematica file.

# Data files
## Basis of Descendants files
There are 6 files (`bod_expl_i.txt`) which contain the explicit basis of
descendants function basis as discussed in Eq. (4.2).
Each contains a curly-bracket-delimited list where each element is of the form:  
`AnsTerm[a[order,operator,alpha],{PermSumH[permutationList,numerator,denominatorList],..}]`

## Extended Local-in-Time file
The final data file (`extended_lit_6.txt`) contains the explicit extended local-in-time basis as
discussed in Eqs. (4.7) and (4.8).  It is a curly-bracket-delimited list where
the first 46 elements (Eq. (4.7)) are of the form  
`AnsTerm[a[6,operator],{PermSumH[permutationList,numerator,denominatorList],..}]`  
and the remaining have a three-element coefficient `a[6,operator,alpha]`.

## Representation of objects in `numerator` and `denominatorList`
Three objects will appear in `numerator`s

- `dot[k[i],k[j]]` -- the Euclidean dot product between momenta i and j
- `Gnker[k[i],...,k[n]]` -- the dark matter velocity kernel of order n (will appear with explicit value of "n", eg `G2ker[k[1],k[2]]`)
- `Fnker[k[i],...,k[n]]` -- the dark matter density kernel of order n (will appear with explicit value of "n", eg `F3ker[k[1],k[2],k[3]]`)

The `denominatorList`s are list of 
`magM[k[i]+ ...]^2 = dot[k[i]+...,k[i]+...]`

# Mathematica file
The Mathematica file provides some simple convenience functions for loading and
unpacking the permutation sums, and mapping to the coefficients `b[i]`
 discussed in Eqs. (4.3) and (4.4)

Note that we do not explicitly define the relation between magM and dot, nor the bi-linearity of
dot, as part of the Mathematica file.


==> anc/bod_expl_1.txt <==
{AnsTerm[a[1,δ,1],{PermSumH[{{k[1]->k[1]}},(1)*1,{}]}]}

==> anc/bod_expl_2.txt <==
{AnsTerm[a[2,δ,1],{PermSumH[{{k[1]->k[1],k[2]->k[2]},{k[1]->k[2],k[2]->k[1]}},((1/2)*dot[k[1], k[2]])*1,{magM[k[2]]^2}]}],

AnsTerm[a[2,δ,2],{PermSumH[{{k[1]->k[1],k[2]->k[2]}},(1)*F2ker[k[1], k[2]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2]},{k[1]->k[2],k[2]->k[1]}},((-1/2)*dot[k[1], k[2]])*1,{magM[k[2]]^2}]}],

AnsTerm[a[2,δ^2,1],{PermSumH[{{k[1]->k[1],k[2]->k[2]}},(1)*1,{}]}]}

==> anc/bod_expl_3.txt <==
{AnsTerm[a[3,δ,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2]}},((1/6)*dot[k[1], k[2]]+
(1/6)*dot[k[1], k[3]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2]}},((1/6)*dot[k[1], k[2]]*dot[k[1], k[3]])*1,{magM[k[2]]^2,magM[k[3]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2]}},((1/12)*dot[k[1], k[2]]*dot[k[2], k[3]]+
(1/12)*dot[k[1], k[3]]*dot[k[2], k[3]])*1,{magM[k[2]]^2,magM[k[3]]^2}]}],

AnsTerm[a[3,δ,2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1]}},((1/3)*dot[k[1], k[3]]+
(1/3)*dot[k[2], k[3]])*F2ker[k[1], k[2]],{magM[k[3]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2]}},((-1/3)*dot[k[1], k[2]]*dot[k[1], k[3]])*1,{magM[k[2]]^2,magM[k[3]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2]}},((-1/6)*dot[k[1], k[2]]*dot[k[2], k[3]]+
(-1/6)*dot[k[1], k[3]]*dot[k[2], k[3]])*1,{magM[k[2]]^2,magM[k[3]]^2}]}],

AnsTerm[a[3,δ,3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]}},(1)*F3ker[k[1], k[2], k[3]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2]}},((-1/6)*dot[k[1], k[2]]+
(-1/6)*dot[k[1], k[3]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1]}},((-1/3)*dot[k[1], k[3]]+
(-1/3)*dot[k[2], k[3]])*F2ker[k[1], k[2]],{magM[k[3]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2]}},((1/6)*dot[k[1], k[2]]*dot[k[1], k[3]])*1,{magM[k[2]]^2,magM[k[3]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2]}},((1/12)*dot[k[1], k[2]]*dot[k[2], k[3]]+
(1/12)*dot[k[1], k[3]]*dot[k[2], k[3]])*1,{magM[k[2]]^2,magM[k[3]]^2}]}],

AnsTerm[a[3,δ^2,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1]}},((1/3)*dot[k[1], k[3]]+
(1/3)*dot[k[2], k[3]])*1,{magM[k[3]]^2}]}],

AnsTerm[a[3,δ^2,2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2]}},(2/3)*F2ker[k[2], k[3]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1]}},((-1/3)*dot[k[1], k[3]]+
(-1/3)*dot[k[2], k[3]])*1,{magM[k[3]]^2}]}],

AnsTerm[a[3,(r.r),2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2]}},((4/3)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(2/3)*dot[k[1], k[3]]*dot[k[1], k[3]]+
(2/3)*dot[k[1], k[2]]*dot[k[1], k[2]])*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]}},((-1/3)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]+
(-1/3)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]+
(-1/3)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/3)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]+
(-1/3)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/3)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2}]}],

AnsTerm[a[3,δ^3,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3]}},(1)*1,{}]}]}

==> anc/bod_expl_4.txt <==
{AnsTerm[a[4,δ,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/12)*dot[k[1], k[4]]+
(1/12)*dot[k[1], k[2]]+
(1/12)*dot[k[1], k[3]])*G3ker[k[2], k[3], k[4]],{magM[k[2]+k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2]}},((1/24)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2]}},((1/36)*dot[k[1], k[2]]*dot[k[2], k[3]]+
(1/36)*dot[k[1], k[2]]*dot[k[2], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1]}},((1/72)*dot[k[1], k[2]]*dot[k[2], k[4]]+
(1/72)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/72)*dot[k[1], k[2]]*dot[k[3], k[4]]+
(1/72)*dot[k[1], k[3]]*dot[k[3], k[4]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/24)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/48)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/48)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/48)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/48)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/48)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/48)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/72)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/72)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/72)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/144)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/144)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/144)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/144)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/144)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/144)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,δ,2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/12)*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[3]]+
(1/12)*dot[k[2], k[3]]+
(1/12)*dot[k[1], k[4]])*G2ker[k[3], k[4]]*F2ker[k[1], k[2]],{magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2]}},((-1/24)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(-1/24)*dot[k[1], k[2]]*dot[k[1], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2]}},((-1/24)*dot[k[1], k[2]]*dot[k[2], k[3]]+
(-1/24)*dot[k[1], k[2]]*dot[k[2], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/12)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/12)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/12)*dot[k[2], k[3]]*dot[k[2], k[4]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/24)*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/24)*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[3]]*dot[k[3], k[4]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((-1/8)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((-1/16)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(-1/16)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/16)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/16)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/16)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(-1/16)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((-1/24)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/24)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/24)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((-1/48)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/48)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/48)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/48)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/48)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/48)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,δ,3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1]}},((1/4)*dot[k[1], k[4]]+
(1/4)*dot[k[2], k[4]]+
(1/4)*dot[k[3], k[4]])*F3ker[k[1], k[2], k[3]],{magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2]}},((-1/24)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(-1/24)*dot[k[1], k[2]]*dot[k[1], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1]}},((-1/24)*dot[k[1], k[2]]*dot[k[2], k[4]]+
(-1/24)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/24)*dot[k[1], k[2]]*dot[k[3], k[4]]+
(-1/24)*dot[k[1], k[3]]*dot[k[3], k[4]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((-1/6)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/6)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/6)*dot[k[2], k[3]]*dot[k[2], k[4]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((-1/12)*dot[k[1], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/12)*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[3]]*dot[k[3], k[4]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/8)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/16)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/16)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/16)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/16)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/16)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/16)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/24)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/24)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/48)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/48)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/48)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/48)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/48)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/48)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,δ,4],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]}},(1)*F4ker[k[1], k[2], k[3], k[4]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((-1/12)*dot[k[1], k[4]]+
(-1/12)*dot[k[1], k[2]]+
(-1/12)*dot[k[1], k[3]])*G3ker[k[2], k[3], k[4]],{magM[k[2]+k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((-1/12)*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[3]]+
(-1/12)*dot[k[2], k[3]]+
(-1/12)*dot[k[1], k[4]])*G2ker[k[3], k[4]]*F2ker[k[1], k[2]],{magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1]}},((-1/4)*dot[k[1], k[4]]+
(-1/4)*dot[k[2], k[4]]+
(-1/4)*dot[k[3], k[4]])*F3ker[k[1], k[2], k[3]],{magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2]}},((1/24)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2]}},((1/72)*dot[k[1], k[2]]*dot[k[2], k[3]]+
(1/72)*dot[k[1], k[2]]*dot[k[2], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1]}},((1/36)*dot[k[1], k[2]]*dot[k[2], k[4]]+
(1/36)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/36)*dot[k[1], k[2]]*dot[k[3], k[4]]+
(1/36)*dot[k[1], k[3]]*dot[k[3], k[4]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/12)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/12)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/12)*dot[k[2], k[3]]*dot[k[2], k[4]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/24)*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/24)*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[3]]*dot[k[3], k[4]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((-1/24)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((-1/48)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(-1/48)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/48)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/48)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/48)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(-1/48)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((-1/72)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/72)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/72)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((-1/144)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/144)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/144)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/144)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/144)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/144)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,δ^2,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/12)*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[3]]+
(1/12)*dot[k[2], k[3]]+
(1/12)*dot[k[1], k[4]])*G2ker[k[3], k[4]],{magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/12)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/12)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/12)*dot[k[2], k[3]]*dot[k[2], k[4]])*1,{magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/24)*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/24)*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[3]]*dot[k[3], k[4]])*1,{magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,δ^2,2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1]}},((1/6)*dot[k[1], k[4]]+
(1/6)*dot[k[2], k[4]]+
(1/6)*dot[k[3], k[4]])*F2ker[k[2], k[3]],{magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((-1/6)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/6)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/6)*dot[k[2], k[3]]*dot[k[2], k[4]])*1,{magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((-1/12)*dot[k[1], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/12)*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[3]]*dot[k[3], k[4]])*1,{magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,δ^2,3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},(1/2)*F3ker[k[2], k[3], k[4]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]}},(1/3)*F2ker[k[1], k[2]]*F2ker[k[3], k[4]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((-1/12)*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[3]]+
(-1/12)*dot[k[2], k[3]]+
(-1/12)*dot[k[1], k[4]])*G2ker[k[3], k[4]],{magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1]}},((-1/6)*dot[k[1], k[4]]+
(-1/6)*dot[k[2], k[4]]+
(-1/6)*dot[k[3], k[4]])*F2ker[k[2], k[3]],{magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/12)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/12)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/12)*dot[k[2], k[3]]*dot[k[2], k[4]])*1,{magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/24)*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/24)*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[3]]*dot[k[3], k[4]])*1,{magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,(r.r),2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]}},((1/6)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/6)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/3)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/3)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/6)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/6)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/6)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]+
(1/6)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/6)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/3)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/3)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/6)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/6)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/6)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[4]]+
(1/3)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/6)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/6)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]+
(1/3)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]])*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]}},((-1/6)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/6)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]}},((-1/12)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/12)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/12)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/12)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,(r.r),3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/2)*dot[k[1], k[4]]*dot[k[1], k[4]]+
(1)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/2)*dot[k[1], k[2]]*dot[k[1], k[2]]+
(1)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(1)*dot[k[1], k[2]]*dot[k[1], k[4]]+
(1/2)*dot[k[1], k[3]]*dot[k[1], k[3]])*F3ker[k[2], k[3], k[4]],{magM[k[1]]^2,magM[k[2]+k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]}},((1/3)*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/3)*dot[k[1], k[3]]*dot[k[1], k[3]]+
(2/3)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(2/3)*dot[k[1], k[3]]*dot[k[2], k[3]]+
(2/3)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(2/3)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(2/3)*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/3)*dot[k[2], k[3]]*dot[k[2], k[3]]+
(2/3)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/3)*dot[k[1], k[4]]*dot[k[1], k[4]])*F2ker[k[1], k[2]]*F2ker[k[3], k[4]],{magM[k[1]+k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((-1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]+
(-1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]])*G2ker[k[3], k[4]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]}},((-1/6)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/3)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/3)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]+
(-1/6)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/3)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/3)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/6)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[4]]+
(-1/3)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/6)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]+
(-1/3)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]])*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]}},((1/12)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/12)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/12)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]}},((1/24)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/24)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/24)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/24)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/24)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/24)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/24)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/24)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,δ*(r.r),2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2]}},((1/6)*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/6)*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/3)*dot[k[2], k[3]]*dot[k[2], k[4]])*F2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/6)*dot[k[3], k[4]]*dot[k[3], k[4]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((-1/12)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/12)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/12)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/12)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/12)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/12)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,δ^3,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1]}},((1/4)*dot[k[1], k[4]]+
(1/4)*dot[k[2], k[4]]+
(1/4)*dot[k[3], k[4]])*1,{magM[k[4]]^2}]}],

AnsTerm[a[4,δ^3,2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},(1/2)*F2ker[k[3], k[4]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1]}},((-1/4)*dot[k[1], k[4]]+
(-1/4)*dot[k[2], k[4]]+
(-1/4)*dot[k[3], k[4]])*1,{magM[k[4]]^2}]}],

AnsTerm[a[4,(r.r.r),2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2]}},((1/2)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]+
(1/2)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/2)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/2)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]])*F2ker[k[3], k[4]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]+k[4]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]}},((-1/4)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/4)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/4)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/4)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(-1/4)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/4)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/4)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/4)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/4)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/4)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(-1/4)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/4)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,δ*(r.r.r),1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3]}},((1/4)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2}]}],

AnsTerm[a[4,δ^4,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4]}},(1)*1,{}]}]}

==> anc/bod_expl_5.txt <==
{AnsTerm[a[5,δ,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/20)*dot[k[1], k[3]]+
(1/20)*dot[k[1], k[4]]+
(1/20)*dot[k[1], k[2]]+
(1/20)*dot[k[1], k[5]])*G4ker[k[2], k[3], k[4], k[5]],{magM[k[2]+k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]])*G3ker[k[3], k[4], k[5]],{magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]}},((1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]])*G2ker[k[2], k[3]]*G2ker[k[4], k[5]],{magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/80)*dot[k[1], k[2]]*dot[k[2], k[4]]+
(1/80)*dot[k[1], k[2]]*dot[k[2], k[3]]+
(1/80)*dot[k[1], k[2]]*dot[k[2], k[5]])*G3ker[k[3], k[4], k[5]],{magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]}},((1/240)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[2], k[3]]*G2ker[k[4], k[5]],{magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[1]}},((1/240)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[4], k[5]])*G3ker[k[2], k[3], k[4]],{magM[k[2]+k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/240)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/288)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/288)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/288)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/288)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/480)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/480)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[4], k[5]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/720)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/720)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/720)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/1440)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/240)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/720)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/720)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/720)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/480)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/480)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/480)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/960)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/1440)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/1440)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/1440)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/1440)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/1440)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/1440)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/1440)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/2880)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ,2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/30)*dot[k[2], k[3]]+
(1/30)*dot[k[1], k[3]]+
(1/30)*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[4]]+
(1/30)*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[5]])*G3ker[k[3], k[4], k[5]]*F2ker[k[1], k[2]],{magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]])*G3ker[k[3], k[4], k[5]],{magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/60)*dot[k[1], k[2]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[5]])*G3ker[k[3], k[4], k[5]],{magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]]*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((1/90)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/90)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/90)*dot[k[1], k[3]]*dot[k[3], k[5]])*G2ker[k[4], k[5]]*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[1]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[1]}},((1/180)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/180)*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[4], k[5]])*G2ker[k[3], k[4]]*F2ker[k[1], k[2]],{magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/72)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/72)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/72)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-1/72)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/180)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((-1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[4], k[5]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/180)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/180)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/360)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/360)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/90)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/90)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/90)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/90)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/90)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/90)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/90)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/90)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/90)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/90)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/90)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/90)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/360)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/720)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ,3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/20)*dot[k[3], k[4]]+
(1/20)*dot[k[2], k[5]]+
(1/20)*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[4]]+
(1/20)*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]])*G2ker[k[4], k[5]]*F3ker[k[1], k[2], k[3]],{magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]}},((-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]])*G2ker[k[2], k[3]]*G2ker[k[4], k[5]],{magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]}},((-1/120)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[2], k[3]]*G2ker[k[4], k[5]],{magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]]*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[3], k[5]])*G2ker[k[4], k[5]]*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/20)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/20)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[3], k[4]])*F3ker[k[1], k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/40)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[3], k[5]]*dot[k[4], k[5]])*F3ker[k[1], k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((0)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(0)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((0)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(0)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(0)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(0)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/60)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/120)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/80)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/80)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/80)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/80)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/80)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/80)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/80)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/80)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/80)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/80)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/80)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/80)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/80)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/80)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/80)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/80)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/160)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/160)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/160)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/160)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/160)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/160)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/160)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/160)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/160)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/160)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/160)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/160)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/160)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/240)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/480)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ,4],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]}},((1/5)*dot[k[2], k[5]]+
(1/5)*dot[k[4], k[5]]+
(1/5)*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[5]])*F4ker[k[1], k[2], k[3], k[4]],{magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]])*G3ker[k[3], k[4], k[5]],{magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[1]}},((-1/60)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[4], k[5]])*G3ker[k[2], k[3], k[4]],{magM[k[2]+k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]]*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[1]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[1]}},((-1/60)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[4], k[5]])*G2ker[k[3], k[4]]*F2ker[k[1], k[2]],{magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/10)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/10)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/10)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[3], k[4]])*F3ker[k[1], k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/20)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[3], k[5]]*dot[k[4], k[5]])*F3ker[k[1], k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((1/72)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/72)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/72)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/72)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(1/72)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/72)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/72)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/72)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/360)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/360)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/360)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[4], k[5]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/90)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/90)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/90)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/90)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/90)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/180)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/60)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/120)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/90)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/90)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/90)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/90)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/90)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/90)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/90)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/90)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/90)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/90)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/90)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/90)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/240)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/360)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/720)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ,5],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},(1)*F5ker[k[1], k[2], k[3], k[4], k[5]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/20)*dot[k[1], k[3]]+
(-1/20)*dot[k[1], k[4]]+
(-1/20)*dot[k[1], k[2]]+
(-1/20)*dot[k[1], k[5]])*G4ker[k[2], k[3], k[4], k[5]],{magM[k[2]+k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/30)*dot[k[2], k[3]]+
(-1/30)*dot[k[1], k[3]]+
(-1/30)*dot[k[2], k[4]]+
(-1/30)*dot[k[1], k[4]]+
(-1/30)*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[5]])*G3ker[k[3], k[4], k[5]]*F2ker[k[1], k[2]],{magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/20)*dot[k[3], k[4]]+
(-1/20)*dot[k[2], k[5]]+
(-1/20)*dot[k[2], k[4]]+
(-1/20)*dot[k[1], k[4]]+
(-1/20)*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[5]])*G2ker[k[4], k[5]]*F3ker[k[1], k[2], k[3]],{magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]}},((-1/5)*dot[k[2], k[5]]+
(-1/5)*dot[k[4], k[5]]+
(-1/5)*dot[k[3], k[5]]+
(-1/5)*dot[k[1], k[5]])*F4ker[k[1], k[2], k[3], k[4]],{magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]])*G3ker[k[3], k[4], k[5]],{magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]}},((1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]])*G2ker[k[2], k[3]]*G2ker[k[4], k[5]],{magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[3]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[5]])*G3ker[k[3], k[4], k[5]],{magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]}},((1/240)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[2], k[3]]*G2ker[k[4], k[5]],{magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[1]}},((1/80)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/80)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/80)*dot[k[1], k[2]]*dot[k[3], k[5]]+
(1/80)*dot[k[1], k[2]]*dot[k[2], k[5]]+
(1/80)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/80)*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/80)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/80)*dot[k[1], k[3]]*dot[k[4], k[5]]+
(1/80)*dot[k[1], k[2]]*dot[k[4], k[5]])*G3ker[k[2], k[3], k[4]],{magM[k[2]+k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]]*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((1/180)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/180)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/180)*dot[k[1], k[3]]*dot[k[3], k[5]])*G2ker[k[4], k[5]]*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[1]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[1]}},((1/90)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/90)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/90)*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/90)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/90)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[4], k[5]])*G2ker[k[3], k[4]]*F2ker[k[1], k[2]],{magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/20)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/20)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[3], k[4]])*F3ker[k[1], k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/40)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[3], k[5]]*dot[k[4], k[5]])*F3ker[k[1], k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/240)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/480)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/480)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/480)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/480)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/1440)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/1440)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/1440)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/1440)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((-1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/720)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/720)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[4], k[5]])*G2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/240)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/240)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/480)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/480)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/480)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/480)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/480)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/480)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/480)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/480)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*G2ker[k[2], k[3]],{magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/180)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/360)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/240)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/240)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/240)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/240)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/720)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/720)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/720)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/720)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/720)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/480)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/480)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/480)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/480)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/480)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/960)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/960)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/960)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/1440)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/1440)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/1440)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/1440)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/1440)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/1440)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/1440)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/1440)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/2880)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/2880)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/2880)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ^2,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/30)*dot[k[2], k[3]]+
(1/30)*dot[k[1], k[3]]+
(1/30)*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[4]]+
(1/30)*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[5]])*G3ker[k[3], k[4], k[5]],{magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((1/90)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/90)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/90)*dot[k[1], k[3]]*dot[k[3], k[5]])*G2ker[k[4], k[5]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[1]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[1]}},((1/180)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/180)*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[4], k[5]])*G2ker[k[3], k[4]],{magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/180)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/180)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/180)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/360)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/360)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/360)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/360)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ^2,2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/30)*dot[k[3], k[4]]+
(1/30)*dot[k[2], k[5]]+
(1/30)*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[4]]+
(1/30)*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]])*G2ker[k[4], k[5]]*F2ker[k[2], k[3]],{magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[3], k[5]])*G2ker[k[4], k[5]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/30)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/30)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[3], k[4]])*F2ker[k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/60)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[3], k[5]]*dot[k[4], k[5]])*F2ker[k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/60)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/120)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ^2,3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[1]}},((1/10)*dot[k[2], k[5]]+
(1/10)*dot[k[4], k[5]]+
(1/10)*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[5]])*F3ker[k[2], k[3], k[4]],{magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]}},((1/15)*dot[k[2], k[5]]+
(1/15)*dot[k[4], k[5]]+
(1/15)*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[5]])*F2ker[k[1], k[2]]*F2ker[k[3], k[4]],{magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[1]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[1]}},((-1/60)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[4], k[5]])*G2ker[k[3], k[4]],{magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/15)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/15)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[3], k[4]])*F2ker[k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/30)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[3], k[5]]*dot[k[4], k[5]])*F2ker[k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/60)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/120)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ^2,4],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},(2/5)*F4ker[k[2], k[3], k[4], k[5]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},(1/5)*F2ker[k[1], k[2]]*F3ker[k[3], k[4], k[5]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/30)*dot[k[2], k[3]]+
(-1/30)*dot[k[1], k[3]]+
(-1/30)*dot[k[2], k[4]]+
(-1/30)*dot[k[1], k[4]]+
(-1/30)*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[5]])*G3ker[k[3], k[4], k[5]],{magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/30)*dot[k[3], k[4]]+
(-1/30)*dot[k[2], k[5]]+
(-1/30)*dot[k[2], k[4]]+
(-1/30)*dot[k[1], k[4]]+
(-1/30)*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[5]])*G2ker[k[4], k[5]]*F2ker[k[2], k[3]],{magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[1]}},((-1/10)*dot[k[2], k[5]]+
(-1/10)*dot[k[4], k[5]]+
(-1/10)*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]])*F3ker[k[2], k[3], k[4]],{magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]}},((-1/15)*dot[k[2], k[5]]+
(-1/15)*dot[k[4], k[5]]+
(-1/15)*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[5]])*F2ker[k[1], k[2]]*F2ker[k[3], k[4]],{magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[5]])*G2ker[k[4], k[5]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((1/180)*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/180)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/180)*dot[k[1], k[3]]*dot[k[3], k[5]])*G2ker[k[4], k[5]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[1]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[1]}},((1/90)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/90)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/90)*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/90)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/90)*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[4], k[5]])*G2ker[k[3], k[4]],{magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/30)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/30)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[3], k[4]])*F2ker[k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/60)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[3], k[5]]*dot[k[4], k[5]])*F2ker[k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/180)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/360)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,(r.r),2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]])*G2ker[k[4], k[5]]*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]}},((1/30)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/15)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]])*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]}},((1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]])*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/20)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,(r.r),3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]}},((1/10)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/5)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[4], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/5)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/5)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/10)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]])*F3ker[k[2], k[3], k[4]],{magM[k[1]]^2,magM[k[2]+k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]}},((1/15)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(2/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(2/15)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(2/15)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(2/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(2/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(2/15)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/15)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/15)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(2/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(2/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(2/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(2/15)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(2/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(2/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(2/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(2/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(2/15)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(2/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(2/15)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(2/15)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(2/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(2/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/15)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(2/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(2/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(2/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(2/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]])*F2ker[k[1], k[2]]*F2ker[k[3], k[4]],{magM[k[1]+k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]}},((-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]])*G2ker[k[3], k[4]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]}},((-1/15)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-2/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-2/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-2/15)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-2/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-2/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-2/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-2/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-2/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]])*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]}},((-1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]])*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((1/20)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,(r.r),4],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((2/5)*dot[k[1], k[3]]*dot[k[1], k[3]]+
(2/5)*dot[k[1], k[5]]*dot[k[1], k[5]]+
(4/5)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(4/5)*dot[k[1], k[2]]*dot[k[1], k[4]]+
(4/5)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(2/5)*dot[k[1], k[2]]*dot[k[1], k[2]]+
(4/5)*dot[k[1], k[2]]*dot[k[1], k[5]]+
(4/5)*dot[k[1], k[2]]*dot[k[1], k[3]]+
(4/5)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(2/5)*dot[k[1], k[4]]*dot[k[1], k[4]])*F4ker[k[2], k[3], k[4], k[5]],{magM[k[1]]^2,magM[k[2]+k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/5)*dot[k[1], k[3]]*dot[k[1], k[3]]+
(1/5)*dot[k[2], k[5]]*dot[k[2], k[5]]+
(2/5)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/5)*dot[k[1], k[5]]*dot[k[1], k[5]]+
(2/5)*dot[k[1], k[5]]*dot[k[2], k[3]]+
(2/5)*dot[k[2], k[3]]*dot[k[2], k[5]]+
(2/5)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(2/5)*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/5)*dot[k[2], k[4]]*dot[k[2], k[4]]+
(2/5)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(2/5)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(2/5)*dot[k[1], k[3]]*dot[k[1], k[4]]+
(2/5)*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/5)*dot[k[1], k[4]]*dot[k[1], k[4]]+
(1/5)*dot[k[2], k[3]]*dot[k[2], k[3]]+
(2/5)*dot[k[1], k[3]]*dot[k[2], k[3]]+
(2/5)*dot[k[1], k[5]]*dot[k[2], k[5]]+
(2/5)*dot[k[1], k[3]]*dot[k[2], k[4]]+
(2/5)*dot[k[1], k[4]]*dot[k[2], k[3]]+
(2/5)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(2/5)*dot[k[1], k[3]]*dot[k[2], k[5]])*F2ker[k[1], k[2]]*F3ker[k[3], k[4], k[5]],{magM[k[1]+k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]])*G3ker[k[3], k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]])*G2ker[k[4], k[5]]*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]}},((-1/10)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-1/5)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/5)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/5)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/5)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[4], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/5)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/5)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/5)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/5)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/5)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/5)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]])*F3ker[k[2], k[3], k[4]],{magM[k[1]]^2,magM[k[2]+k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]}},((-1/15)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-2/15)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/15)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-2/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-2/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-2/15)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-2/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-2/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-2/15)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-2/15)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-2/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-2/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(-2/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-2/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]])*F2ker[k[1], k[2]]*F2ker[k[3], k[4]],{magM[k[1]+k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/180)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(1/180)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]])*G2ker[k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]}},((1/90)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/90)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/90)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/90)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/90)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/90)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/90)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/90)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/90)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]+
(1/90)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/90)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/90)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/90)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/90)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/90)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/90)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]])*G2ker[k[3], k[4]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]}},((1/30)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/15)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]])*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]}},((1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]])*F2ker[k[2], k[3]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/120)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/180)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/180)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/180)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/180)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/180)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/180)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/360)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[4]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/360)*dot[k[1], k[5]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/360)*dot[k[1], k[3]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ*(r.r),2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((1/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/30)*dot[k[1], k[2]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/15)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/15)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/30)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/30)*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/30)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]])*F2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/30)*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/30)*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/30)*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/30)*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/30)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/30)*dot[k[1], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/30)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/30)*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/30)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/30)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/30)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/30)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/30)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/30)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/30)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/60)*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/60)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/60)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/60)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/60)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/60)*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/60)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ*(r.r),3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/10)*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/10)*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/5)*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/5)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/5)*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/10)*dot[k[2], k[5]]*dot[k[2], k[5]])*F3ker[k[3], k[4], k[5]],{magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/10)*dot[k[4], k[5]]*dot[k[4], k[5]])*F3ker[k[1], k[2], k[3]],{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]}},((2/15)*dot[k[2], k[5]]*dot[k[3], k[5]]+
(2/15)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(2/15)*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/15)*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/15)*dot[k[3], k[5]]*dot[k[3], k[5]]+
(2/15)*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/15)*dot[k[2], k[4]]*dot[k[2], k[4]]+
(2/15)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(2/15)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[2], k[5]]*dot[k[2], k[5]])*F2ker[k[2], k[3]]*F2ker[k[4], k[5]],{magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[4],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[3],k[4]->k[1],k[5]->k[2]}},((1/15)*dot[k[3], k[4]]*dot[k[3], k[4]]+
(2/15)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[3], k[5]]*dot[k[3], k[5]])*F2ker[k[1], k[2]]*F2ker[k[4], k[5]],{magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((-1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]])*G2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[1],k[4]->k[2],k[5]->k[4]}},((-1/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/30)*dot[k[1], k[2]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(-1/30)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(-1/30)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]])*F2ker[k[3], k[4]],{magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((-1/30)*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/30)*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/30)*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(-1/30)*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/30)*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/30)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(-1/30)*dot[k[1], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/60)*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/60)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]+
(1/60)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]+
(1/60)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/60)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/60)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/60)*dot[k[1], k[2]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/60)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/120)*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]+
(1/120)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]]+
(1/120)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/120)*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/120)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ^3,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/20)*dot[k[3], k[4]]+
(1/20)*dot[k[2], k[5]]+
(1/20)*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[4]]+
(1/20)*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]])*G2ker[k[4], k[5]],{magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/20)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/20)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[3], k[4]])*1,{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/40)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ^3,2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[1]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[1]}},((1/10)*dot[k[2], k[5]]+
(1/10)*dot[k[4], k[5]]+
(1/10)*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[5]])*F2ker[k[3], k[4]],{magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/10)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/10)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/10)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[3], k[4]])*1,{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/20)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ^3,3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},(3/10)*F3ker[k[3], k[4], k[5]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]}},(1/5)*F2ker[k[2], k[3]]*F2ker[k[4], k[5]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/20)*dot[k[3], k[4]]+
(-1/20)*dot[k[2], k[5]]+
(-1/20)*dot[k[2], k[4]]+
(-1/20)*dot[k[1], k[4]]+
(-1/20)*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[5]])*G2ker[k[4], k[5]],{magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[2]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[3]},{k[1]->k[1],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[3]},{k[1]->k[2],k[2]->k[4],k[3]->k[3],k[4]->k[5],k[5]->k[1]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[3]},{k[1]->k[2],k[2]->k[5],k[3]->k[3],k[4]->k[4],k[5]->k[1]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[5],k[5]->k[2]},{k[1]->k[3],k[2]->k[4],k[3]->k[2],k[4]->k[5],k[5]->k[1]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[4],k[5]->k[2]},{k[1]->k[3],k[2]->k[5],k[3]->k[2],k[4]->k[4],k[5]->k[1]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[2]},{k[1]->k[4],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[1]}},((-1/10)*dot[k[2], k[5]]+
(-1/10)*dot[k[4], k[5]]+
(-1/10)*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]])*F2ker[k[3], k[4]],{magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/20)*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/20)*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[3], k[4]])*1,{magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((1/40)*dot[k[1], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,(r.r.r),2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]}},((1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]])*F2ker[k[3], k[4]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,(r.r.r),3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((3/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]])*F3ker[k[3], k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]}},((1/5)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]])*F2ker[k[2], k[3]]*F2ker[k[4], k[5]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]])*G2ker[k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]}},((-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]])*F2ker[k[3], k[4]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ*(r.r.r),1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/20)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ*(r.r.r),2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[3],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[3],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[4],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[5]},{k[1]->k[4],k[2]->k[2],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[4],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[2]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[2],k[3]->k[3],k[4]->k[1],k[5]->k[4]},{k[1]->k[5],k[2]->k[2],k[3]->k[4],k[4]->k[1],k[5]->k[3]},{k[1]->k[5],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[2]}},((1/10)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/10)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/10)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/10)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]])*F2ker[k[4], k[5]],{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/10)*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]])*F2ker[k[1], k[2]],{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((-1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/20)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/20)*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/20)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/20)*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/20)*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ^4,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]}},((1/5)*dot[k[2], k[5]]+
(1/5)*dot[k[4], k[5]]+
(1/5)*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[5]])*1,{magM[k[5]]^2}]}],

AnsTerm[a[5,δ^4,2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},(2/5)*F2ker[k[4], k[5]],{}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[2]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[5],k[5]->k[1]}},((-1/5)*dot[k[2], k[5]]+
(-1/5)*dot[k[4], k[5]]+
(-1/5)*dot[k[3], k[5]]+
(-1/5)*dot[k[1], k[5]])*1,{magM[k[5]]^2}]}],

AnsTerm[a[5,(r.r.r.r),2],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((2/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(2/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(2/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(2/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(2/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(2/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(2/15)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(2/15)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(2/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]])*F2ker[k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((-1/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/15)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ*(r.r.r.r),1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]}},((1/15)*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/15)*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/15)*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ^2*(r.r.r),1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((1/10)*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,δ^5,1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},(1)*1,{}]}],

AnsTerm[a[5,(r.r.r.r.r),1],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((1/12)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/12)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/12)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/12)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/12)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/12)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}],

AnsTerm[a[5,(p.p.p),3],{PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[5],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[5],k[3]->k[1],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[5],k[3]->k[1],k[4]->k[2],k[5]->k[3]}},((3/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[5]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(3/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]])*G3ker[k[3], k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]+k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[2],k[2]->k[1],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[1],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[3],k[2]->k[1],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[3],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[4],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[5]},{k[1]->k[4],k[2]->k[1],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[5],k[2]->k[1],k[3]->k[2],k[4]->k[3],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[3],k[4]->k[2],k[5]->k[4]},{k[1]->k[5],k[2]->k[1],k[3]->k[4],k[4]->k[2],k[5]->k[3]}},((1/5)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]+
(1/5)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[5]]+
(1/5)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[5]])*G2ker[k[2], k[3]]*G2ker[k[4], k[5]],{magM[k[1]]^2,magM[k[2]+k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[3],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[5],k[4]->k[3],k[5]->k[4]},{k[1]->k[1],k[2]->k[3],k[3]->k[4],k[4]->k[2],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[5],k[4]->k[2],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[5],k[4]->k[2],k[5]->k[3]},{k[1]->k[2],k[2]->k[3],k[3]->k[4],k[4]->k[1],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[5],k[4]->k[1],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[3]},{k[1]->k[3],k[2]->k[4],k[3]->k[5],k[4]->k[1],k[5]->k[2]}},((-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]])*G2ker[k[4], k[5]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]+k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[2],k[3]->k[4],k[4]->k[5],k[5]->k[3]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[4],k[5]->k[5]},{k[1]->k[1],k[2]->k[3],k[3]->k[2],k[4]->k[5],k[5]->k[4]},{k[1]->k[1],k[2]->k[4],k[3]->k[2],k[4]->k[3],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[4],k[5]->k[5]},{k[1]->k[2],k[2]->k[3],k[3]->k[1],k[4]->k[5],k[5]->k[4]},{k[1]->k[2],k[2]->k[4],k[3]->k[1],k[4]->k[3],k[5]->k[5]},{k[1]->k[3],k[2]->k[4],k[3]->k[1],k[4]->k[2],k[5]->k[5]}},((-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(-1/10)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]])*G2ker[k[3], k[4]],{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]+k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/20)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/20)*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}],
PermSumH[{{k[1]->k[1],k[2]->k[2],k[3]->k[3],k[4]->k[4],k[5]->k[5]}},((1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[2], k[3]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[4]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[2], k[5]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[2]]*dot[k[1], k[5]]*dot[k[3], k[4]]*dot[k[3], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[4]]*dot[k[3], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[3]]*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[4]]*dot[k[3], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[1], k[5]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[4], k[5]]+
(1/40)*dot[k[1], k[4]]*dot[k[2], k[3]]*dot[k[2], k[5]]*dot[k[3], k[5]]*dot[k[4], k[5]])*1,{magM[k[1]]^2,magM[k[2]]^2,magM[k[3]]^2,magM[k[4]]^2,magM[k[5]]^2}]}]}

==> anc/unpack.wl <==
(* ::Package:: *)

(* ::Section::Closed:: *)
(*Mapping from file coefficients to b[i]*)


explicitNamesToBoDNames ={a[_, \[Delta], 1] -> b[1], a[_, \[Delta], 2] -> b[2], a[_, \[Delta]^2, 1] -> b[5], 
 a[_, \[Delta], 3] -> b[3], a[_, \[Delta]^2, 2] -> b[6], a[_, r . r, 2] -> b[8], 
 a[_, \[Delta]^3, 1] -> b[10], a[_, \[Delta], 4] -> b[4], a[_, \[Delta]^2, 3] -> b[7], 
 a[_, r . r, 3] -> b[9], a[_, r . r . r, 2] -> b[11], 
 a[_, \[Delta]^3, 2] -> b[12], a[_, \[Delta]*r . r, 2] -> b[13], 
 a[_, \[Delta]^4, 1] -> b[14], a[_, \[Delta]*r . r . r, 1] -> b[15], 
 a[_, \[Delta], 5] -> b[16], a[_, \[Delta]^2, 4] -> b[17], a[_, r . r, 4] -> b[18], 
 a[_, \[Delta]^3, 3] -> b[19], a[_, r . r . r, 3] -> b[20], 
 a[_, \[Delta]*r . r, 3] -> b[21], a[_, \[Delta]^4, 2] -> b[22], 
 a[_, \[Delta]*r . r . r, 2] -> b[23], a[_, r . r . r . r, 2] -> b[24], 
 a[_, \[Delta]^5, 1] -> b[25], a[_, r . r . r . r . r, 1] -> b[26], 
 a[_, \[Delta]*r . r . r . r, 1] -> b[27], a[_, \[Delta]^2*r . r . r, 1] -> b[28], 
 a[_, p . p . p, 3] -> b[29], a[_, \[Delta], 6] -> b[30], a[_, \[Delta]^2, 5] -> b[31], 
 a[_, \[Delta]^3, 4] -> b[32], a[_, \[Delta]^4, 3] -> b[33], a[_, \[Theta]^2, 5] -> b[34], 
 a[_, (p . p)^2, 3] -> b[35], a[_, r . r, 5] -> b[36], 
 a[_, \[Delta]*r . r, 4] -> b[37], a[_, \[Delta]^2*r . r, 3] -> b[38], 
 a[_, \[Delta]^3*r . r, 2] -> b[39], a[_, \[Theta]*r . r, 4] -> b[40], 
 a[_, (r . r)^2, 3] -> b[41], a[_, \[Delta]*(r . r)^2, 2] -> b[42], 
 a[_, \[Delta]^2*(r . r)^2, 1] -> b[43], a[_, p . p . p, 4] -> b[44], 
 a[_, \[Theta]*p . p . p, 3] -> b[45], a[_, p . r . r, 4] -> b[46], 
 a[_, r . r . r, 4] -> b[47], a[_, \[Delta]*r . r . r, 3] -> b[48], 
 a[_, \[Delta]^2*r . r . r, 2] -> b[49], a[_, r . r*r . r . r, 2] -> b[50], 
 a[_, \[Delta]*r . r*r . r . r, 1] -> b[51], a[_, (r . r . r)^2, 1] -> b[52], 
 a[_, p . p . r . r, 3] -> b[53], a[_, \[Delta]*r . r . r . r, 2] -> b[54], 
 a[_, r . r*r . r . r . r, 1] -> b[55], a[_, \[Delta]*r . r . r . r . r, 1] -> 
  b[56], a[_, r . r, {1, 5}] -> b[57]};


(* ::Section:: *)
(*Load data files*)


(* ::Subsection:: *)
(*Helper functions*)


SetAttributes[dot,Orderless];


permSumRule = {
PermSumH[o:{{__Rule}..},num_,den_]:>Sum[(num/(Times@@den))/.pp,{pp,Dispatch/@o}]
};


expandAns[AnsTerm[x_,ts:{__PermSumH}]]:=x * Total[ts/.permSumRule]


(* ::Subsection:: *)
(*Load BoD files*)


bodExplicit1 = expandAns/@Get[
	FileNameJoin[{NotebookDirectory[],"bod_expl_1.txt"}]
]/.explicitNamesToBoDNames;
bodExplicit2 = expandAns/@Get[
	FileNameJoin[{NotebookDirectory[],"bod_expl_2.txt"}]
]/.explicitNamesToBoDNames;
bodExplicit3 = expandAns/@Get[
	FileNameJoin[{NotebookDirectory[],"bod_expl_3.txt"}]
]/.explicitNamesToBoDNames;
bodExplicit4 = expandAns/@Get[
	FileNameJoin[{NotebookDirectory[],"bod_expl_4.txt"}]
]/.explicitNamesToBoDNames;
bodExplicit5 = expandAns/@Get[
	FileNameJoin[{NotebookDirectory[],"bod_expl_5.txt"}]
]/.explicitNamesToBoDNames;


(*We leave this example commented, as resolving the permutation sum
takes significant time and memory*)
(*bodExplicit6 = expandAns/@Get[
	FileNameJoin[{NotebookDirectory[],"bod_expl_6.txt"}]
]/.explicitNamesToBoDNames;*)

